Local maximum of inducibility profiles

For a graph $G$ and $e\in [0,1]$, denote by $I_G(e)$ the supremum of induced density of $G$ over $n$-vertex graphs with edge density $e$ as $n$ goes to infinity. Liu, Mubayi and Reiher asked if there exists a graph $G$, where $I_G(e)$ has a non-trivial local maximum. In this paper, we answer this problem affirmatively. We first show that $I_{K_{2,2,1}}(e)$ has at least two local maxima in $(0,1)$. Part of this proof is using flag algebras. Additionally, we determine $I_{K_{2,2,1}}(e)$, when $e=(k-1)/k$ for every integer $k\ge 3.$ We also prove that $I_{K_t^-}(e)$ has a non-global local maximum for every $t\in\{5,8,11,\ldots,$ $74\}$. The proof combines a symmetrization theorem of Schelp and Thomason with Reiher's clique density theorem.

==> anc/sageForTable.sage <==
#!/usr/bin/env sage

# ============================================================
#
# This script checks calculation in the Table from paper
#    Local maximum of inducibility profiles
#
# Please use sage to execute the script.
#
#
#  It shows 
#
#   p(K_t^-,W)
#   + mu_R p(K_R,W)
#   + mu_{R+1} p(K_{R+1},W)
#       <= lambda p(K_2,W),
#
# where lambda = mu_R + mu_{R+1}.
#
# For the balanced complete q-partite graphon T_q, this becomes
#
#   P_{t,q}
#   + mu_R (q)_R/q^R
#   + mu_{R+1} (q)_{R+1}/q^{R+1}
#       <= lambda(1-1/q),
#
# where
#
#   P_{t,q}
#   = binomial(t,2)(q-1)_{t-2}/q^{t-1}.
#
# The exact coefficients are reconstructed by imposing equality
# at q=k-1 and q=k.
#
# The proof for all positive integers q has two parts:
#
# 1. Check every integer 1 <= q < L exactly.
# 2. For q >= L, use
#
#      S(q) >= Lambda/q - D/q^2
#           = (Lambda*q-D)/q^2 >= 0.
#
# Decimal values are printed only to reproduce the table in the paper.
# ============================================================


# ------------------------------------------------------------
# Rows in the homogeneous-certificate table:
#
#     (t, k, R)
#
# The two clique orders in the certificate are R and R+1.
# ------------------------------------------------------------

TABLE_ROWS = [
    (5,    9,    7),
    (8,    26,   14),
    (11,   52,   22),
    (14,   87,   31),
    (17,   131,  40),
    (20,   184,  49),
    (23,   246,  58),
    (26,   317,  68),
    (29,   397,  77),
    (32,   486,  87),
    (35,   584,  97),
    (38,   691,  107),
    (41,   807,  117),
    (44,   932,  127),
    (47,   1066, 137),
    (50,   1209, 147),
    (53,   1361, 157),
    (56,   1522, 167),
    (59,   1692, 178),
    (62,   1871, 188),
    (65,   2059, 199),
    (68,   2256, 209),
    (71,   2462, 220),
    (74,   2677, 230),
]




# ============================================================
# Exact balanced complete multipartite densities
# ============================================================

def falling_int(n, r):
    """
    Exact falling factorial

        (n)_r = n(n-1)...(n-r+1).

    It is zero when n<r.
    """

    if r < 0:
        raise ValueError("falling_int requires r >= 0")

    if n < r:
        return 0

    return factorial(r) * binomial(n, r)


def edge_density(q):
    """Edge density x_q=1-1/q of T_q."""
    return 1-1/q

def clique_density(r, q):
    """K_r-density C_r(q)=(q)_r/q^r of T_q."""

    return falling_int(q, r) / q^r


def target_density(t, q):
    """
    Induced K_t^--density

        P_{t,q}=binomial(t,2)(q-1)_{t-2}/q^{t-1}
    """

    numerator = binomial(t, 2) * falling_int(q - 1, t - 2)
    denominator = q^(t - 1)

    return numerator / denominator


# ============================================================
# Exact coefficients from the 2x2 system
# ============================================================

def exact_coefficients(t, k, R):
    """
    Solve exactly for mu_R and mu_{R+1} by imposing equality
    at q=k-1 and q=k.
    """

    q0 = k - 1
    q1 = k

    a00 = edge_density(q0) - clique_density(R, q0)
    a01 = edge_density(q0) - clique_density(R + 1, q0)
    a10 = edge_density(q1) - clique_density(R, q1)
    a11 = edge_density(q1) - clique_density(R + 1, q1)

    p0 = target_density(t, q0)
    p1 = target_density(t, q1)

    determinant = a00 * a11 - a01 * a10

    if determinant == 0:
        raise ArithmeticError(
            f"Singular equality system for t={t}, k={k}, R={R}."
        )

    mu_R = (p0 * a11 - a01 * p1) / determinant
    mu_R1 = (a00 * p1 - p0 * a10) / determinant
    lam = mu_R + mu_R1

    return determinant, mu_R, mu_R1, lam


# ============================================================
# Exact certificate slack
# ============================================================

def Sq(t, q, R, mu_R, mu_R1, lam):
    """
    Exact slack

        S(q)
        = lambda x_q
          - mu_R C_R(q)
          - mu_{R+1} C_{R+1}(q)
          - P_{t,q}.
    """
    return (
        lam * edge_density(q)
        - mu_R * clique_density(R, q)
        - mu_R1 * clique_density(R + 1, q)
        - target_density(t, q)
    )


# ============================================================
# Tail estimate
# ============================================================

def B_value(r):
    """
    B_r = sum_{0 <= i < j <= r-1} i*j
        = r(r-1)(3r^2-7r+2)/24.
    """

    return r * (r - 1) * (3 * r^2 - 7 * r + 2) / 24


def tail_data(t, R, mu_R, mu_R1, lam):
    """
    Compute

        Lambda
        = mu_R binomial(R,2)
          + mu_{R+1} binomial(R+1,2)
          - lambda
          - binomial(t,2),

        D = mu_R B_R + mu_{R+1} B_{R+1},

        L = max(R+1, ceil(D/Lambda)).
    """

    Lambda = (
        mu_R * binomial(R, 2)
        + mu_R1 * binomial(R + 1, 2)
        - lam
        - binomial(t, 2)
    )

    D = (
        mu_R * B_value(R)
        + mu_R1 * B_value(R + 1)
    )

    if Lambda <= 0:
        raise ArithmeticError(
            f"Lambda is nonpositive for t={t}, R={R}."
        )

    L = max(
        R + 1,
        ZZ((D / Lambda).ceil())
    )

    return Lambda, D, L


def verify_tail_estimate(R, Lambda, D, L):
    """
    For q>=L,

        S(q) >= Lambda/q-D/q^2
             = (Lambda*q-D)/q^2 >= 0.
    """

    assert Lambda > 0
    assert L >= R + 1

    assert Lambda * L >= D


# ============================================================
# One-sided derivatives of the clique-density functions
# ============================================================

def clique_left_slope(r, k):
    """
    Left derivative of g_r at x=1-1/k:

        binomial(r,2)(k)_r / ((k-1)k^(r-1)).
    """

    return (
        binomial(r, 2) * falling_int(k, r)
          / ((k - 1) * k^(r - 1))
    )


def clique_right_slope(r, k):
    """
    Right derivative of g_r at x=1-1/k:

        binomial(r,2)(k)_{r-1}/k^(r-1).
    """

    return (
        binomial(r, 2) * falling_int(k, r - 1)
        / k^(r - 1)
    )

# ============================================================
# Verification of one line in the table
# ============================================================

def verify_one_instance(t, k, R):

    # Obtain the coefficients for give t, k, R
    determinant, mu_R, mu_R1, lam = exact_coefficients(t, k, R)

    # These are exactly the coefficient assertions made before the theorem.
    assert determinant != 0
    assert mu_R > 0
    assert mu_R1 > 0
    assert lam == mu_R + mu_R1

    # Equality at T_{k-1} and T_k.
    assert Sq(
        t, k - 1, R, mu_R, mu_R1, lam
    ) == 0

    assert Sq(
        t, k, R, mu_R, mu_R1, lam
    ) == 0


    Lambda, D, L = tail_data(
        t, R, mu_R, mu_R1, lam
    )

    verify_tail_estimate(
        R, Lambda, D, L
    )

    # Exact finite verification for every 1 <= q < L.
    for q in range(1, int(L)):
        assert Sq(t, q, R, mu_R, mu_R1, lam) >= 0


    weighted_left = (
        mu_R * clique_left_slope(R, k)
        + mu_R1 * clique_left_slope(R + 1, k)
    )
    weighted_right = (
        mu_R * clique_right_slope(R, k)
        + mu_R1 * clique_right_slope(R + 1, k)
    )

    # These are exactly the last two columns of the table in the paper.
    left_slope = lam - weighted_left
    right_slope = lam - weighted_right

    local_density = target_density(t, k)
    global_density = target_density(t, k - 1)

    return {
        "t": t,
        "k": k,
        "R": R,
        "Rplus1": R + 1,
        "determinant": determinant,
        "mu_R": mu_R,
        "mu_Rplus1": mu_R1,
        "lambda": lam,
        "Lambda": Lambda,
        "D": D,
        "L": L,
        "left_slope": left_slope,
        "right_slope": right_slope,
        "local_density": local_density,
        "global_density": global_density,
    }


# ============================================================
# Formatting
# ============================================================

def fixed_decimal(x, digits):
    RF = RealField(120)
    return f"{float(RF(x)):.{digits}f}"


def latex_table_row(data):
    return (
        f"{int(data['t'])} & "
        f"{int(data['k'])} & "
        f"{int(data['R'])} & "
        f"{fixed_decimal(data['mu_R'], 7)} & "
        f"{fixed_decimal(data['mu_Rplus1'], 7)} & "
        f"{fixed_decimal(data['local_density'], 9)} & "
        f"{fixed_decimal(data['global_density'], 9)} & "
        f"{fixed_decimal(data['left_slope'], 6)} & "
        f"${fixed_decimal(data['right_slope'], 6)}$ \\\\"
    )


def print_table_header():
    header_1 = (
        "{:>3} {:>5} {:>4} {:>10} {:>10} {:>13} {:>13} "
        "{:>11} {:>12} {:>7}"
    ).format(
        "t",
        "k",
        "R",
        "mu_R",
        "mu_R+1",
        "local value",
        "global value",
        "U'(x_k-)",
        "U'(x_k+)",
        "status",
    )
    header_2 = (
        "{:>3} {:>5} {:>4} {:>10} {:>10} {:>13} {:>13} "
        "{:>11} {:>12} {:>7}"
    ).format(
        "",
        "",
        "",
        "",
        "",
        "P_{t,k}",
        "P_{t,k-1}",
        "",
        "",
        "",
    )
    print(header_1)
    print(header_2)
    print("-" * len(header_1))


def print_table_row(data):
    print(
        f"{int(data['t']):>3} "
        f"{int(data['k']):>5} "
        f"{int(data['R']):>4} "
        f"{fixed_decimal(data['mu_R'], 7):>10} "
        f"{fixed_decimal(data['mu_Rplus1'], 7):>10} "
        f"{fixed_decimal(data['local_density'], 9):>13} "
        f"{fixed_decimal(data['global_density'], 9):>13} "
        f"{fixed_decimal(data['left_slope'], 6):>11} "
        f"{fixed_decimal(data['right_slope'], 6):>12} "
        f"{'PASS':>7}"
    )


# ============================================================
# Verify the table
# ============================================================

records = []


print("Calculation on entries in the table")
print()
print_table_header()

for t, k, R in TABLE_ROWS:
    data = verify_one_instance(
        t, k, R
    )

    assert data["left_slope"] > 0
    assert data["right_slope"] < 0

    #print_table_row(data)
    print(latex_table_row(data))
    records.append(data)

    


print("-" * 97)
print(
    f"All {len(records)} table rows passed."
)

